A Possible Universal Model without Singularity and its Explanation for Evolution of the Universe

New hypotheses are proposed that there are s-particles and v-particles which are symmetric and mutually repulsive, there are S-space and V-space whose essential difference is only that their expectation values of the Higgs fields are different. In S-space the S-SU(5) symmetry is broken into S-SU(3)XU(1), and V-SU(5) symmetry still holds. As a consequence, s-particles get their masses determined by the SU(5) GUT and form the S-world, and v-particles are all massless and form SU(5) colour-single states which are identified with dark energy. The following results are obtained. There is no spacetime singularty, and there is the highest temperature in the universe. The creating process of one world is just the annihilating process of the other world in the highest temperature. A formula which well describes the luminous distance and redshift is obtained. The results of the Guth's inflationary scenario are obtained. Decelerated expanding early stage and accelerated expanding now stage of the universe are explained. New predictions are follows. Some huge cavities in V-space are not empty, in which there is s-matter with larger density, and are equivalent to huge concave lenses. The given tharacters of some huge cavities are well explained. The gravitation between two galaxies distant enough will lesser than that predicted by the conventional theory. A possible explanation for the big redshift of quasi-stellar objects is presented. Huge redshifts of quasars are mass redshifts. The universe is composed of infinite universal islands. It is possible that there is a new annihilating mode of black holes with their very huge masses, and there are very huge white holes which are different from that predicted by conventional theory.

==> FIG.1/Untitled3122112.m <==
s=0.001;
h=0.3.*s+2.0.*sqrt(s);
i=h-s;
m=h./(1+i);
n=s./(1+i);
k=(9.7776./0.8)./sqrt(1+i);
a=0.0001:0.001:1;
t=14-(sqrt(1-m+n)-sqrt(a.*a-m.*a+n)+0.5.*m.*log((2.*sqrt(1-m+n)+2-m)./(2.*sqrt(a.*a-m.*a+n)+2.*a-m))).*k;
plot(t,a)
hold on
S=0.05;
H=2.0.*sqrt(S);
I=H-S;
T=sqrt((1+I).*a.*a-H.*a+S);
Q=sqrt(1+I);
K=(9.7776./0.8)./(1+I);
a=0.0001:0.001:1;
L=14-K.*(1-T+(0.5.*H./Q).*log((2.*(1+I)-H+2.*Q)./(2.*Q.*T+2.*(1+I).*a-H)));
plot(L,a,'m')
text(3,0.1,'A')
text(2,0.22,'B')
xlabel('tx10^9yr')
ylabel('a')

==> FIG.2/Untitleddz09132.m <==
r=0.05;
m=2.*sqrt(r);
G=(m-2.*r).*(m-2.*r);
H=1+m;
z=0:0001:7;
d=((2.*2.9979)/(G-4.*r)).*(2.*H-(1+z).*m-(2.*H-m).*sqrt(1-m.*z+2.*r.*z+r.*z.*z)).*(3.155815.*9.7776./(0.8));
plot(z,d,'m')
hold on
r=0.001;
m=0.3.*r+2.*sqrt(r);
G=(m-2.*r).*(m-2.*r);
H=1+m;
z=0:0001:7;
d=((2.*2.9979)/(G-4.*r)).*(2.*H-(1+z).*m-(2.*H-m).*sqrt(1-m.*z+2.*r.*z+r.*z.*z)).*(3.155815.*9.7776./(0.8));
plot(z,d)
xlabel('z_d')
ylabel('d_Lx10^2^4m')
text(4.5,1400,'A')
text(4,3000,'B')

==> Untitled3122112.m <==
s=0.001;
h=0.3.*s+2.0.*sqrt(s);
i=h-s;
m=h./(1+i);
n=s./(1+i);
k=(9.7776./0.8)./sqrt(1+i);
a=0.0001:0.001:1;
t=14-(sqrt(1-m+n)-sqrt(a.*a-m.*a+n)+0.5.*m.*log((2.*sqrt(1-m+n)+2-m)./(2.*sqrt(a.*a-m.*a+n)+2.*a-m))).*k;
plot(t,a)
hold on
S=0.05;
H=2.0.*sqrt(S);
I=H-S;
T=sqrt((1+I).*a.*a-H.*a+S);
Q=sqrt(1+I);
K=(9.7776./0.8)./(1+I);
a=0.0001:0.001:1;
L=14-K.*(1-T+(0.5.*H./Q).*log((2.*(1+I)-H+2.*Q)./(2.*Q.*T+2.*(1+I).*a-H)));
plot(L,a,'m')
text(3,0.1,'A')
text(2,0.22,'B')
xlabel('tx10^9yr')
ylabel('a')

==> Untitleddz09132.m <==
r=0.05;
m=2.*sqrt(r);
G=(m-2.*r).*(m-2.*r);
H=1+m;
z=0:0001:7;
d=((2.*2.9979)/(G-4.*r)).*(2.*H-(1+z).*m-(2.*H-m).*sqrt(1-m.*z+2.*r.*z+r.*z.*z)).*(3.155815.*9.7776./(0.8));
plot(z,d,'m')
hold on
r=0.001;
m=0.3.*r+2.*sqrt(r);
G=(m-2.*r).*(m-2.*r);
H=1+m;
z=0:0001:7;
d=((2.*2.9979)/(G-4.*r)).*(2.*H-(1+z).*m-(2.*H-m).*sqrt(1-m.*z+2.*r.*z+r.*z.*z)).*(3.155815.*9.7776./(0.8));
plot(z,d)
xlabel('z_d')
ylabel('d_Lx10^2^4m')
text(4.5,1400,'A')
text(4,3000,'B')
